Deep Multi-Frame Filtering for Hearing Aids

Multi-frame algorithms for single-channel speech enhancement are able to take advantage from short-time correlations within the speech signal. Deep filtering (DF) recently demonstrated its capabilities for low-latency scenarios like hearing aids with its complex multi-frame (MF) filter. Alternatively, the complex filter can be estimated via an MF minimum variance distortionless response (MVDR), or MF Wiener filter (WF). Previous studies have shown that incorporating algorithm domain knowledge using an MVDR filter might be beneficial compared to the direct filter estimation via DF. In this work, we compare the usage of various multi-frame filters such as DF, MF-MVDR, or MF-WF for HAs. We assess different covariance estimation methods for both MF-MVDR and MF-WF and objectively demonstrate an improved performance compared to direct DF estimation, significantly outperforming related work while improving the runtime performance.

==> assets/boxplot_dnsmos.py <==
import argparse
import io
import os
import sys
from typing import Dict, List, Optional

import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import pandas as pd
from icecream import ic
from matplotlib import cm

colors = ("plt_tabblue", "plt_tabyellow", "plt_tabgreen", "plt_tabgrey")


def main():
    cmap = plt.get_cmap("tab10")
    norm = mpl.colors.Normalize(vmin=0, vmax=9)
    scalar_map = cm.ScalarMappable(norm, cmap)
    for i in range(10):
        print(i, [int(v*255) for v in scalar_map.to_rgba(i)[:-1]])

    parser = argparse.ArgumentParser()
    parser.add_argument("dnsmos_files", nargs="+", help="Path to dnsmos v5 csv files")
    args = parser.parse_args()
    dfs = []
    for f in args.dnsmos_files:
        assert os.path.isfile(f), f"{f} not found"
        dfs.append(pd.read_csv(f))
        print(f, dfs[-1].describe())

    metrics = ["SIG", "BAK", "OVRL"]
    with open("dnsmos.tikz", "w") as f:
        tikz_boxplot_preamble(
            f,
            ymin=1.0,
            ymax=4.5,
            ytick_precision=1,
            xticks=metrics,
            plots_per_group=len(args.dnsmos_files),
            width=1.0,
            height=0.5,
            # xlabel="{SNR [\si{\dB}]}",
            ylabel="{MOS}",
            colors=colors[:len(args.dnsmos_files)],
        )
        for m in metrics:
            cur_metrics = [df[m] for df in dfs]
            for i, data in enumerate(cur_metrics):
                data = get_boxplot_data(data, fliers=True, means=False)
                tikz_boxplot_dump(
                    data,
                    f,
                    indent=4,
                    offset=4,
                    name=f"{m} {sys.argv[i+1]}",
                    color=colors[i],
                    notch=False,
                )
        tikz_boxplot_postamble(f)


def get_boxplot_data(x, fliers=True, means=False):
    data = {}
    res_dict = plt.boxplot(x, notch=True, showfliers=fliers, showmeans=means)
    median = res_dict["medians"][0].get_data()[1][0]
    whiskers = [item.get_data()[1] for item in res_dict["whiskers"]]
    notches = [item.get_data()[1][2:5:2] for item in res_dict["boxes"]][0]
    data["median"] = median
    data["lower_quartile"] = whiskers[0][0]
    data["upper_quartile"] = whiskers[1][0]
    data["lower_whisker"] = whiskers[0][1]
    data["upper_whisker"] = whiskers[1][1]
    data["lower_notch"] = notches[0]
    data["upper_notch"] = notches[1]
    if fliers:
        fliers = [item.get_data()[1].tolist() for item in res_dict["fliers"]][0]
        data["fliers"] = fliers
    if means:
        mean = res_dict["means"][0].get_data()[1][0]
        data["mean"] = mean
    return data


def tikz_boxplot_preamble(
    f: io.TextIOBase,
    xticks,
    title=None,
    xmin=None,
    xmax=None,
    ymin=None,
    ymax=None,
    xlabel=None,
    xtick_rotate=None,
    yticks=True,
    ylabel=None,
    width=0.5,
    height=0.6,
    ytick_precision=2,
    plots_per_group=1,
    colors=None,
    box_extend=0.2,
):
    print("\\begin{tikzpicture}", file=f)
    print(" " * 2 + "\\begin{axis}[", file=f)
    if title is not None:
        title = "{" + title.replace("_", " ") + "}"
        print(" " * 4 + f"title={title},", file=f)
    if xmin is not None:
        print(" " * 4 + f"xmin={xmin},", file=f)
    if xmax is not None:
        print(" " * 4 + f"xmax={xmax},", file=f)
    if ymin is not None:
        print(" " * 4 + f"ymin={ymin},", file=f)
    if ymax is not None:
        print(" " * 4 + f"ymax={ymax},", file=f)
    if xlabel is not None:
        print(" " * 4 + f"xlabel={xlabel},", file=f)
    if isinstance(yticks, bool) and not yticks:
        print(" " * 4 + "ytick={},", file=f)
        print(" " * 4 + "yticklabels={},", file=f)
    else:
        ystyle = (
            "{/pgf/number format/.cd, fixed, fixed zerofill, "
            + f"precision={ytick_precision}"
            + ", /tikz/.cd}"
        )
        print(" " * 4 + f"y tick label style={ystyle},", file=f)
        if isinstance(yticks, (tuple, list)):
            ytick = "{" + "".join(f"{i+1}, " for i in range(len(yticks)))[:-2] + "}"
            yticklabels = "{" + "".join(f"{xt}, " for xt in yticks)[:-2] + "}"
            print(" " * 4 + f"ytick={ytick},", file=f)
            print(" " * 4 + f"yticklabels={yticklabels},", file=f)
    if ylabel is not None:
        print(" " * 4 + f"ylabel={ylabel},", file=f)
    n_xticks = len(xticks) * plots_per_group + 1
    x_ticks_start = 1
    if plots_per_group > 1:
        x_ticks_start = 0
        print(" " * 4 + f"x tick label as interval,", file=f)
    xtick = "{" + "".join(f"{i}, " for i in range(x_ticks_start, n_xticks))[:-2] + "}"
    xticklabels = "{" + "".join(f"{xt}, " for xt in xticks)[:-2] + "}"
    print(" " * 4 + f"xtick={xtick},", file=f)
    print(" " * 4 + f"xticklabels={xticklabels},", file=f)
    if xtick_rotate is not None:
        print(
            " " * 4
            + "xticklabel style = {rotate="
            + f"{xtick_rotate}"
            + ", anchor=east, align=center},",
            file=f,
        )
    print(" " * 4 + "grid=major,", file=f)
    if colors is not None:
        cycle_list = "".join("{" + c + "}," for c in colors)[:-1]
        print(" " * 4 + "cycle list={" + cycle_list + "},", file=f)
    print(" " * 4 + "boxplot={,", file=f)
    print(" " * 6 + "draw direction=y,", file=f)
    print(" " * 6 + f"box extend={box_extend},", file=f)
    print(" " * 6 + "every median/.style={ultra thick},", file=f)
    if plots_per_group > 1:
        n = plots_per_group
        print(
            " " * 6
            + "draw position={1/"
            + f"{n+1}"
            + " + floor(\\plotnumofactualtype/"
            + f"{n}"
            + ") + 1/"
            + f"{n+1}"
            + "*mod(\\plotnumofactualtype,"
            f"{n}" + ")},",
            file=f,
        )
    print(" " * 4 + "},", file=f)
    print(" " * 4 + f"width={width}\\linewidth,", file=f)
    print(" " * 4 + f"height={height}\\linewidth,", file=f)
    color = "{color=#1,mark options={color=#1,mark size=1.5pt}}"
    print(" " * 4 + f"boxplotcolor/.style={color},", file=f)
    print(" " * 2 + "]", file=f)


def tikz_boxplot_postamble(f: io.TextIOBase):
    print(" " * 2 + "\\end{axis}", file=f)
    print("\\end{tikzpicture}", file=f)


def tikz_boxplot_dump(
    x: dict,
    f: io.TextIOBase,
    indent: int = 4,
    offset: int = 0,
    notch: bool = True,
    name: str = None,
    color: str = None,
    fill: bool = True,
):
    o = " " * offset
    i = " " * indent
    if name is not None:
        print(o + f"% {name}", file=f)
    print(o + "\\addplot+[", file=f)
    print(o + i + "mark=*,", file=f)
    if color is not None:
        print(o + i + f"boxplotcolor={color},", file=f)
    if fill:
        print(o + i + "fill, fill opacity=0.5,", file=f)
    print(o + i + "boxplot prepared={", file=f)
    print(o + i * 2 + f"median={x['median']},", file=f)
    if "mean" in x:
        print(o + i * 2 + f"average={x['mean']},", file=f)
    print(o + i * 2 + f"lower quartile={x['lower_quartile']},", file=f)
    print(o + i * 2 + f"upper quartile={x['upper_quartile']},", file=f)
    print(o + i * 2 + f"lower whisker={x['lower_whisker']},", file=f)
    print(o + i * 2 + f"upper whisker={x['upper_whisker']},", file=f)
    if notch:
        print(o + i * 2 + f"lower notch={x['lower_notch']},", file=f)
        print(o + i * 2 + f"upper notch={x['upper_notch']}", file=f)
    print(o + i + "}]", file=f)
    print(o + i + "coordinates {\n" + o + 2 * i, file=f, end="")
    if "fliers" in x:
        for fl in x["fliers"]:
            print(f"(1.0, {fl})", file=f, end=" ")
    print("\n" + o + i + "};", file=f)


if __name__ == "__main__":
    main()


==> assets/boxplot_wacc.py <==
import io
import os
import sys
from typing import Dict, List, Optional

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from icecream import ic

colors = ("plt_tabblue", "plt_tabred", "plt_tabgreen")

def main():
    f_df = sys.argv[1]
    f_wf = sys.argv[2]
    f_mvdr = sys.argv[3]
    assert os.path.isfile(f_df)
    assert os.path.isfile(f_wf)
    assert os.path.isfile(f_mvdr)
    df = pd.read_csv(f_df)
    wf = pd.read_csv(f_wf)
    mvdr = pd.read_csv(f_mvdr)
    print(df.describe())
    print(wf.describe())
    print(mvdr.describe())

    metrics=["wacc"]
    with open("dnsmos_wacc.tikz", "w") as f:
        tikz_boxplot_preamble(
            f,
            ymin=0.0,
            ymax=1.0,
            ytick_precision=1,
            xticks=metrics,
            plots_per_group=1,
            width=1.0,
            height=0.5,
            # xlabel="{SNR [\si{\dB}]}",
            ylabel="WACC",
            colors=colors,
        )
        for m in metrics:
            m_df = df[m]
            m_wf = wf[m]
            m_mvdr = mvdr[m]
            for i, data in enumerate((m_df, m_wf, m_mvdr)):
                data = get_boxplot_data(data, fliers=True, means=True)
                tikz_boxplot_dump(
                    data,
                    f,
                    indent=4,
                    offset=4,
                    name=f"{m} {sys.argv[i+1]}",
                    color=colors[i],
                    notch=False,
                )
        tikz_boxplot_postamble(f)


def get_boxplot_data(x, fliers=True, means=False):
    data = {}
    res_dict = plt.boxplot(x, notch=True, showfliers=fliers, showmeans=means)
    median = res_dict["medians"][0].get_data()[1][0]
    whiskers = [item.get_data()[1] for item in res_dict["whiskers"]]
    notches = [item.get_data()[1][2:5:2] for item in res_dict["boxes"]][0]
    data["median"] = median
    data["lower_quartile"] = whiskers[0][0]
    data["upper_quartile"] = whiskers[1][0]
    data["lower_whisker"] = whiskers[0][1]
    data["upper_whisker"] = whiskers[1][1]
    data["lower_notch"] = notches[0]
    data["upper_notch"] = notches[1]
    if fliers:
        fliers = [item.get_data()[1].tolist() for item in res_dict["fliers"]][0]
        data["fliers"] = fliers
    if means:
        mean = res_dict["means"][0].get_data()[1][0]
        data["mean"] = mean
    return data


def tikz_boxplot_preamble(
    f: io.TextIOBase,
    xticks,
    title=None,
    xmin=None,
    xmax=None,
    ymin=None,
    ymax=None,
    xlabel=None,
    xtick_rotate=None,
    yticks=True,
    ylabel=None,
    width=0.5,
    height=0.6,
    ytick_precision=2,
    plots_per_group=1,
    colors=None,
    box_extend=0.2,
):
    print("\\begin{tikzpicture}", file=f)
    print(" " * 2 + "\\begin{axis}[", file=f)
    if title is not None:
        title = "{" + title.replace("_", " ") + "}"
        print(" " * 4 + f"title={title},", file=f)
    if xmin is not None:
        print(" " * 4 + f"xmin={xmin},", file=f)
    if xmax is not None:
        print(" " * 4 + f"xmax={xmax},", file=f)
    if ymin is not None:
        print(" " * 4 + f"ymin={ymin},", file=f)
    if ymax is not None:
        print(" " * 4 + f"ymax={ymax},", file=f)
    if xlabel is not None:
        print(" " * 4 + f"xlabel={xlabel},", file=f)
    if isinstance(yticks, bool) and not yticks:
        print(" " * 4 + "ytick={},", file=f)
        print(" " * 4 + "yticklabels={},", file=f)
    else:
        ystyle = (
            "{/pgf/number format/.cd, fixed, fixed zerofill, "
            + f"precision={ytick_precision}"
            + ", /tikz/.cd}"
        )
        print(" " * 4 + f"y tick label style={ystyle},", file=f)
        if isinstance(yticks, (tuple, list)):
            ytick = "{" + "".join(f"{i+1}, " for i in range(len(yticks)))[:-2] + "}"
            yticklabels = "{" + "".join(f"{xt}, " for xt in yticks)[:-2] + "}"
            print(" " * 4 + f"ytick={ytick},", file=f)
            print(" " * 4 + f"yticklabels={yticklabels},", file=f)
    if ylabel is not None:
        print(" " * 4 + f"ylabel={ylabel},", file=f)
    n_xticks = len(xticks) * plots_per_group + 1
    x_ticks_start = 1
    if plots_per_group > 1:
        x_ticks_start = 0
        print(" " * 4 + f"x tick label as interval,", file=f)
    xtick = "{" + "".join(f"{i}, " for i in range(x_ticks_start, n_xticks))[:-2] + "}"
    xticklabels = "{" + "".join(f"{xt}, " for xt in xticks)[:-2] + "}"
    print(" " * 4 + f"xtick={xtick},", file=f)
    print(" " * 4 + f"xticklabels={xticklabels},", file=f)
    if xtick_rotate is not None:
        print(
            " " * 4
            + "xticklabel style = {rotate="
            + f"{xtick_rotate}"
            + ", anchor=east, align=center},",
            file=f,
        )
    print(" " * 4 + "grid=major,", file=f)
    if colors is not None:
        cycle_list = "".join("{" + c + "}," for c in colors)[:-1]
        print(" " * 4 + "cycle list={" + cycle_list + "},", file=f)
    print(" " * 4 + "boxplot={,", file=f)
    print(" " * 6 + "draw direction=y,", file=f)
    print(" " * 6 + f"box extend={box_extend},", file=f)
    print(" " * 6 + "every median/.style={ultra thick},", file=f)
    if plots_per_group > 1:
        n = plots_per_group
        print(
            " " * 6
            + "draw position={1/"
            + f"{n+1}"
            + " + floor(\\plotnumofactualtype/"
            + f"{n}"
            + ") + 1/"
            + f"{n+1}"
            + "*mod(\\plotnumofactualtype,"
            f"{n}" + ")},",
            file=f,
        )
    print(" " * 4 + "},", file=f)
    print(" " * 4 + f"width={width}\\linewidth,", file=f)
    print(" " * 4 + f"height={height}\\linewidth,", file=f)
    color = "{color=#1,mark options={color=#1,mark size=1.5pt}}"
    print(" " * 4 + f"boxplotcolor/.style={color},", file=f)
    print(" " * 2 + "]", file=f)


def tikz_boxplot_postamble(f: io.TextIOBase):
    print(" " * 2 + "\\end{axis}", file=f)
    print("\\end{tikzpicture}", file=f)


def tikz_boxplot_dump(
    x: dict,
    f: io.TextIOBase,
    indent: int = 4,
    offset: int = 0,
    notch: bool = True,
    name: str = None,
    color: str = None,
    fill: bool = True,
):
    o = " " * offset
    i = " " * indent
    if name is not None:
        print(o + f"% {name}", file=f)
    print(o + "\\addplot+[", file=f)
    print(o + i + "mark=*,", file=f)
    if color is not None:
        print(o + i + f"boxplotcolor={color},", file=f)
    if fill:
        print(o + i + "fill, fill opacity=0.5,", file=f)
    print(o + i + "boxplot prepared={", file=f)
    print(o + i * 2 + f"median={x['median']},", file=f)
    if "mean" in x:
        print(o + i * 2 + f"average={x['mean']},", file=f)
    print(o + i * 2 + f"lower quartile={x['lower_quartile']},", file=f)
    print(o + i * 2 + f"upper quartile={x['upper_quartile']},", file=f)
    print(o + i * 2 + f"lower whisker={x['lower_whisker']},", file=f)
    print(o + i * 2 + f"upper whisker={x['upper_whisker']},", file=f)
    if notch:
        print(o + i * 2 + f"lower notch={x['lower_notch']},", file=f)
        print(o + i * 2 + f"upper notch={x['upper_notch']}", file=f)
    print(o + i + "}]", file=f)
    print(o + i + "coordinates {\n" + o + 2 * i, file=f, end="")
    if "fliers" in x:
        for fl in x["fliers"]:
            print(f"(1.0, {fl})", file=f, end=" ")
    print("\n" + o + i + "};", file=f)


if __name__ == "__main__":
    main()


==> assets/plot_spec.py <==
import argparse
import os
import sys
from typing import Iterable, List, Optional, Tuple, Union

import torchaudio as ta
from df.visualization import plt, spec_figure
from icecream import ic


def main(
    paths: Union[str, List[str]],
    outfile: str,
    trim: Optional[Union[float, Tuple[float, float]]] = None,
    colorbar: bool = True,
):
    # f = plt.figure(figsize=(10, 6))
    h = 1 * len(paths)
    print(h)
    fig, ax = plt.subplots(
        nrows=len(paths) // 2,
        ncols=2,
        sharex=True,
        sharey=True,
        figsize=(6 + int(colorbar), h),
    )
    titles = ["Noisy", "MF-DF", "MF-WF", "MF-MVDR"]
    ax = ax.ravel().tolist()
    # ax = [a for l in ax for a in l]
    for i, p in enumerate(paths):
        print(p)
        assert os.path.isfile(p), p
        audio, sr = ta.load(p)
        if trim is not None:
            if isinstance(trim, (float, int)):
                audio = audio[:, : int(trim * sr)]
            elif isinstance(trim, Iterable):
                audio = audio[:, int(trim[0] * sr) : int(trim[1] * sr)]
        im = spec_figure(
            audio,
            sr,
            colorbar=colorbar and len(paths) == 1,
            from_audio=True,
            figure=fig,
            ax=ax[i],
            ticks=True,
            xlabels=i in (2, 3),
            ylabels=i in (0, 2),
            title=titles[i],
            colorbar_format="%+2.0f dB",
            cmap="inferno",
            n_fft=1024,
            hop=256,
            kHz=True,
            ylim=(0, 4),
            vmin=-100,
            vmax=0,
            return_im=True,
        )
    if colorbar and len(paths) > 1:
        ic()
        # fig.subplots_adjust(right=0.8)
        # cbar_ax = fig.add_axes([0.85, 0.15, 0.05, 0.7])
        # fig.colorbar(im, cax=cbar_ax)
        fig.colorbar(im, ax=ax, format="%+2.0f dB")
    else:
        fig.set_tight_layout(True)
    plt.savefig(outfile)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("audio", type=str, nargs="+")
    parser.add_argument("--outfile", type=str, default="spectrogram.png")
    parser.add_argument("--trim", "-t", type=float, nargs="*")
    parser.add_argument("--colorbar", "-c", action="store_true")
    args = parser.parse_args()
    if args.trim is not None:
        assert len(args.trim) != 0
        assert len(args.trim) <= 2
        if len(args.trim) == 1:
            args.trim = args.trim[0]
    main(args.audio, outfile=args.outfile, trim=args.trim, colorbar=args.colorbar)

